New approaches for boosting to uniformity

The use of multivariate classifiers has become commonplace in particle physics. To enhance the performance, a series of classifiers is typically trained; this is a technique known as boosting. This paper explores several novel boosting methods that have been designed to produce a uniform selection efficiency in a chosen multivariate space. Such algorithms have a wide range of applications in particle physics, from producing uniform signal selection efficiency across a Dalitz-plot to avoiding the creation of false signal peaks in an invariant mass distribution when searching for new particles.

==> graphs/lhcbStyle.h <==
void lhcbStyle()
{
    ////////////////////////////////////////////////////////////////////
    // PURPOSE:
    //
    // This macro defines a reasonable style for (black-and-white) 
    // "publication quality" ROOT plots. The default settings contain 
    // many features that are either not desirable for printing on white 
    // paper or impair the general readibility of plots.
    //
    // USAGE:
    //
    // Simply include the line
    //   gROOT->ProcessLine(".x $LHCBSTYLE/root/lhcbstyle.C");
    // at the beginning of your root macro.
    //
    // SOME COMMENTS:
    //
    // Statistics and fit boxes:
    //
    // "Decorative" items around the histogram are kept to a minimum.
    // In particular there is no box with statistics or fit information.
    // You can easily change this either by editing your private copy
    // of this style file or by calls to "gStyle" in your macro.
    // For example, 
    //   gStyle->SetOptFit(1011);
    // will add some fit information.
    //
    // Font:
    // 
    // The font is chosen to be 62, i.e.helvetica-bold-r-normal with
    // precision 2. Font is of course a matter of taste, but most people
    // will probably agree that Helvetica bold gives close to optimal
    // readibility in presentations. It appears to be the ROOT default, 
    // and since there are still some features in ROOT that simply won't 
    // respond to any font requests, it is the wise choice to avoid 
    // ugly font mixtures on the same plot... The precision of the font (2)
    // is chosen in order to have a rotatable and scalable font. Be sure
    // to use true-type fonts! I.e.
    // Unix.*.Root.UseTTFonts: true  in your .rootrc file. 
    //
    // "Landscape histograms":
    //
    // The style here is designed for more or less quadratic plots.
    // For very long histograms, adjustements are needed. For instance, 
    // for a canvas with 1x5 histograms:
    //  TCanvas* c1 = new TCanvas("c1", "L0 muons", 600, 800);
    //  c1->Divide(1,5);
    // adaptions like the following will be needed:
    //  gStyle->SetTickLength(0.05,"x");
    //  gStyle->SetTickLength(0.01,"y");
    //  gStyle->SetLabelSize(0.15,"x");
    //  gStyle->SetLabelSize(0.1,"y");
    //  gStyle->SetStatW(0.15);
    //  gStyle->SetStatH(0.5);
    //
    ////////////////////////////////////////////////////////////////////

    gROOT->Reset();

     TStyle *lhcbStyle= new TStyle("lhcbStyle","LHCb official plots style");

     // use helvetica-bold-r-normal, precision 2 (rotatable)
     Int_t lhcbFont = 22;
     // line thickness
     Double_t lhcbWidth = 3;

     // use plain black on white colors
     lhcbStyle->SetFrameBorderMode(0);
     lhcbStyle->SetCanvasBorderMode(0);
     lhcbStyle->SetPadBorderMode(0);
     lhcbStyle->SetPadColor(0);
     lhcbStyle->SetCanvasColor(0);
     lhcbStyle->SetStatColor(0);
     lhcbStyle->SetPalette(1);
     //lhcbStyle->SetFillColor(0);

     // set the paper & margin sizes
     lhcbStyle->SetPaperSize(20,26);
     lhcbStyle->SetPadTopMargin(0.05);
     lhcbStyle->SetPadRightMargin(0.05); // increase for colz plots!!
     lhcbStyle->SetPadBottomMargin(0.16);
     lhcbStyle->SetPadLeftMargin(0.14);

     // use large fonts
     lhcbStyle->SetTextFont(lhcbFont);
     lhcbStyle->SetTextSize(0.08);
     lhcbStyle->SetLabelFont(lhcbFont,"x");
     lhcbStyle->SetLabelFont(lhcbFont,"y");
     lhcbStyle->SetLabelFont(lhcbFont,"z");
     lhcbStyle->SetLabelSize(0.05,"x");
     lhcbStyle->SetLabelSize(0.05,"y");
     lhcbStyle->SetLabelSize(0.05,"z");
     lhcbStyle->SetTitleFont(lhcbFont);
     lhcbStyle->SetTitleSize(0.06,"x");
     lhcbStyle->SetTitleSize(0.06,"y");
     lhcbStyle->SetTitleSize(0.06,"z");

     // use bold lines and markers
     lhcbStyle->SetLineWidth(lhcbWidth);
     lhcbStyle->SetFrameLineWidth(lhcbWidth);
     lhcbStyle->SetHistLineWidth(lhcbWidth);
     lhcbStyle->SetFuncWidth(lhcbWidth);
     lhcbStyle->SetGridWidth(lhcbWidth);
     lhcbStyle->SetLineStyleString(2,"[12 12]"); // postscript dashes
     lhcbStyle->SetMarkerStyle(8);
     //lhcbStyle->SetMarkerSize(1.5);
     lhcbStyle->SetMarkerSize(1.0);

     // label offsets
     //lhcbStyle->SetLabelOffset(0.015);

     // by default, do not display histogram decorations:
     lhcbStyle->SetOptStat(0);  
     //lhcbStyle->SetOptStat(1110);  // show only nent, mean, rms
     lhcbStyle->SetOptTitle(0);
     lhcbStyle->SetOptFit(0);
     //lhcbStyle->SetOptFit(1011); // show probability, parameters and errors

     // look of the statistics box:
     lhcbStyle->SetStatBorderSize(1);
     lhcbStyle->SetStatFont(lhcbFont);
     lhcbStyle->SetStatFontSize(0.05);
     lhcbStyle->SetStatX(0.9);
     lhcbStyle->SetStatY(0.9);
     lhcbStyle->SetStatW(0.25);
     lhcbStyle->SetStatH(0.15);

     // put tick marks on top and RHS of plots
     lhcbStyle->SetPadTickX(1);
     lhcbStyle->SetPadTickY(1);

     // histogram divisions: only 5 in x to avoid label overlaps
     lhcbStyle->SetNdivisions(505,"x");
     lhcbStyle->SetNdivisions(510,"y");

     gROOT->SetStyle("lhcbStyle");
     gROOT->ForceStyle();

     TPaveText *lhcbName = new TPaveText(0.65,0.8,0.9,0.9,"BRNDC");
     //lhcbName->SetFillColor(0);
     lhcbName->SetTextAlign(12);
     lhcbName->SetBorderSize(0);
     lhcbName->AddText("LHCb");

     TText *lhcbLabel = new TText();
     lhcbLabel->SetTextFont(lhcbFont);
     lhcbLabel->SetTextColor(1);
     lhcbLabel->SetTextSize(0.04);
     lhcbLabel->SetTextAlign(12);

     TLatex *lhcbLatex = new TLatex();
     lhcbLatex->SetTextFont(lhcbFont);
     lhcbLatex->SetTextColor(1);
     lhcbLatex->SetTextSize(0.04);
     lhcbLatex->SetTextAlign(12);

     const int Number = 3;
     double Red[Number]    = { 0.0, 0.0, 0.0};  
     double Green[Number]  = { 1.0, 0.1, 0.0};
     double Blue[Number]   = { 1.0, 0.5, .1};
     double Length[Number] = { 0.0, 0.85, 1.0};
     int nb=20;
     TColor::CreateGradientColorTable(Number,Length,Red,Green,Blue,nb);
  

}



==> graphs/plotd23hflatnessinpaperstyle.py <==
import os,sys
import ROOT
from ROOT import *
from math import *
from array import *

basedir = './dto3h/Signal/'
marker = 20
size = 0.5
colour = 1

filestoplot = { 'data_sde_sig'   : {'filename':'data_sde_sig'  ,'subclassifiers' : {}},
                'data_theil_sig' : {'filename':'data_theil_sig','subclassifiers' : {}}}

subclassifiercols = {'ada':1,'uGB+knnFL':5,'uBoost':6}

# Need a double loop here
for entry in filestoplot :
  thisfile = open(basedir+filestoplot[entry]['filename'],'r')
  for subfile in ['ada','uGB+knnFL','uBoost'] :

    filestoplot[entry]['subclassifiers'][subfile] = {}
    filestoplot[entry]['subclassifiers'][subfile]['x'] = array('f',[0])
    filestoplot[entry]['subclassifiers'][subfile]['y'] = array('f',[0])
  num = 0
  for line in thisfile :
    if num == 0 : 
      num += 1 
      continue
    for subfile in ['ada','uGB+knnFL','uBoost'] :    
      filestoplot[entry]['subclassifiers'][subfile]['x'].append(float(line.split(',')[0]))
      if entry.find('sde') > -1 :
        filestoplot[entry]['subclassifiers'][subfile]['y'].append(float(line.split(',')[subclassifiercols[subfile]].strip('\n')))
      else :
        filestoplot[entry]['subclassifiers'][subfile]['y'].append(100.*float(line.split(',')[subclassifiercols[subfile]].strip('\n')))
    num += 1

  i = 0   
  for subfile in ['ada','uGB+knnFL','uBoost'] :  
    filestoplot[entry]['subclassifiers'][subfile]['graph'] = TGraph(num, filestoplot[entry]['subclassifiers'][subfile]['x'],
                                                                   filestoplot[entry]['subclassifiers'][subfile]['y'])
    filestoplot[entry]['subclassifiers'][subfile]['graph'].SetLineColor(colour+i)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].SetMarkerColor(colour+i)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].SetMarkerSize(size)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].SetMarkerStyle(marker+i)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetXaxis().SetTitle('classifier stage')
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetXaxis().SetNdivisions(505)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetYaxis().SetTitle('global uniformity')
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetXaxis().SetTitleSize(0.09)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetXaxis().SetTitleOffset(0.75)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetXaxis().SetLabelSize(0.065)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetXaxis().SetLabelOffset(0.015)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetYaxis().SetTitleSize(0.075)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetYaxis().SetTitleOffset(0.95)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetYaxis().SetLabelSize(0.055)
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetYaxis().SetDecimals()

    i+=1
  thisfile.close() 

#print filestoplot

c1 = TCanvas("c1","c1",1920,800)
c1.Divide(2)
i=1
for entry in filestoplot :
  c1.cd(i)
  first = True
  for subfile in ['ada','uGB+knnFL','uBoost'] :
    if first :
      first = False
      filestoplot[entry]['subclassifiers'][subfile]['graph'].Draw("APL")
    else :
      filestoplot[entry]['subclassifiers'][subfile]['graph'].Draw("PL")
    if entry.find('sde') > -1 :
      filestoplot[entry]['subclassifiers'][subfile]['graph'].GetYaxis().SetRangeUser(0.0,0.3)  
    else :
      filestoplot[entry]['subclassifiers'][subfile]['graph'].GetYaxis().SetRangeUser(0.0,0.08)        
    filestoplot[entry]['subclassifiers'][subfile]['graph'].GetXaxis().SetRangeUser(0.0,200.0)  
  i += 1
#c1.GetPad(0).SetLogy()

c1.cd(1)

leg = TLegend(0.525,0.175,0.925,0.375)
leg.SetFillStyle(1001)
leg.SetFillColor(ROOT.kWhite)
leg.SetMargin(0.35)
leg.SetTextSize(0.04)
for subfile in ['ada','uGB+knnFL','uBoost'] :
  leg.AddEntry(filestoplot['data_sde_sig']['subclassifiers'][subfile]['graph'],subfile,'pl')
leg.Draw("SAME")

c1.SaveAs('D23hSignalEffs.pdf')
c1.SaveAs('D23hSignalEffs.png')





==> graphs/plotdistsinpaperstyle.py <==
import os,sys
import ROOT
from ROOT import *
from math import *
from array import *

basedir = './data/raspodela2/raspodele/'
marker = 20
size = 0.5
colour = 1

filestoplot = { '#alpha=0.1':{'filename':'0_raspodela'},
                #'#alpha=0.28':{'filename':'1_raspodela'},
                '#alpha=0.47':{'filename':'2_raspodela'},
                #'#alpha=0.65':{'filename':'3_raspodela'},
                '#alpha=0.84':{'filename':'4_raspodela'}}

for entry in filestoplot :
  thisfile = open(basedir+filestoplot[entry]['filename'],'r')

  filestoplot[entry]['x'] = array('f',[0])
  filestoplot[entry]['y'] = array('f',[0])
  num = 0
  for line in thisfile :
    filestoplot[entry]['x'].append(float(line.split()[0]))
    filestoplot[entry]['y'].append(float(line.split()[1].strip('\n')))
    num += 1

  filestoplot[entry]['graph'] = TGraph(num,filestoplot[entry]['x'],filestoplot[entry]['y'])
  filestoplot[entry]['graph'].SetLineColor(colour)
  filestoplot[entry]['graph'].SetMarkerColor(colour)
  filestoplot[entry]['graph'].SetMarkerSize(size)
  filestoplot[entry]['graph'].SetMarkerStyle(marker)
  filestoplot[entry]['graph'].GetXaxis().SetTitle('mass')
  filestoplot[entry]['graph'].GetXaxis().SetNdivisions(510)
  filestoplot[entry]['graph'].GetYaxis().SetTitle('prediction')
  filestoplot[entry]['graph'].GetXaxis().SetLabelSize(0.075)
  filestoplot[entry]['graph'].GetXaxis().SetLabelOffset(0.015)
  filestoplot[entry]['graph'].GetXaxis().SetTitleSize(0.10)
  filestoplot[entry]['graph'].GetXaxis().SetTitleOffset(0.6)
  filestoplot[entry]['graph'].GetYaxis().SetTitleSize(0.10)
  filestoplot[entry]['graph'].GetYaxis().SetLabelSize(0.075)
  filestoplot[entry]['graph'].GetYaxis().SetTitleOffset(0.65)

  thisfile.close() 

#print filestoplot

c1 = TCanvas("c1","c1",1920,500)
c1.Divide(3)
i=1
for entry in filestoplot :
  c1.cd(i)
  filestoplot[entry]['graph'].Draw("AP")
  filestoplot[entry]['graph'].GetYaxis().SetRangeUser(-10.5,0.5)  
  filestoplot[entry]['graph'].GetXaxis().SetRangeUser(0.0,1.0)  
  i += 1
#c1.GetPad(0).SetLogy()

'''
leg = TLegend(0.6,0.2,0.9,0.5)
leg.SetFillStyle(0)
leg.SetFillColor(0)
leg.SetMargin(0.35)
leg.SetTextSize(0.04)
for entry in filestoplot :
  leg.AddEntry(filestoplot[entry]['graph'],entry,'p')
leg.Draw("SAME")
'''

c1.SaveAs('PitDistributions.pdf')
c1.SaveAs('PitDistributions.png')



==> graphs/ploteffsinpaperstyle.py <==
import os,sys
import ROOT
from ROOT import *
from math import *
from array import *

basedir = './data/raspodela1/efikasnosti/'
marker = 20
size = 0.5
colour = 1

filestoplot = { '#alpha=0.1':{'dirname':'0','subfiles' : {}},
                #'#alpha=0.28':{'dirname':'1','subfiles' : {}},
                '#alpha=0.47':{'dirname':'2','subfiles' : {}},
                #'#alpha=0.65':{'dirname':'3','subfiles' : {}},
                '#alpha=0.84':{'dirname':'4','subfiles' : {}}}

suffix = 'eff'

# Need a double loop here
for entry in filestoplot :
  i = 0 
  for subfile in ['0','2','4','6','8'] :
    if i == 4 : i = 5
    thisfile = open(basedir+filestoplot[entry]['dirname']+'/'+filestoplot[entry]['dirname']+"_"+subfile+suffix,'r')

    filestoplot[entry]['subfiles'][subfile] = {}
    filestoplot[entry]['subfiles'][subfile]['x'] = array('f',[0])
    filestoplot[entry]['subfiles'][subfile]['y'] = array('f',[0])
    num = 0
    for line in thisfile :
      filestoplot[entry]['subfiles'][subfile]['x'].append(float(line.split()[0]))
      filestoplot[entry]['subfiles'][subfile]['y'].append(float(line.split()[1].strip('\n')))
      num += 1

    filestoplot[entry]['subfiles'][subfile]['graph'] = TGraph(num, filestoplot[entry]['subfiles'][subfile]['x'],
                                                                   filestoplot[entry]['subfiles'][subfile]['y'])
    filestoplot[entry]['subfiles'][subfile]['graph'].SetLineColor(colour+i)
    filestoplot[entry]['subfiles'][subfile]['graph'].SetMarkerColor(colour+i)
    filestoplot[entry]['subfiles'][subfile]['graph'].SetMarkerSize(size)
    filestoplot[entry]['subfiles'][subfile]['graph'].SetMarkerStyle(marker+i)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetXaxis().SetTitle('mass')
    filestoplot[entry]['subfiles'][subfile]['graph'].GetXaxis().SetNdivisions(510)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetYaxis().SetTitle('efficiency')
    filestoplot[entry]['subfiles'][subfile]['graph'].GetXaxis().SetLabelSize(0.075)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetXaxis().SetLabelOffset(0.015)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetXaxis().SetTitleSize(0.10)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetXaxis().SetTitleOffset(0.6)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetYaxis().SetTitleSize(0.10)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetYaxis().SetLabelSize(0.075)
    filestoplot[entry]['subfiles'][subfile]['graph'].GetYaxis().SetTitleOffset(0.65)

    thisfile.close() 
    i+=1

#print filestoplot

c1 = TCanvas("c1","c1",1920,500)
c1.Divide(3)
i=1
for entry in filestoplot :
  c1.cd(i)
  first = True
  for subfile in ['0','2','4','6','8'] :
    if first :
      first = False
      filestoplot[entry]['subfiles'][subfile]['graph'].Draw("APL")
    else :
      filestoplot[entry]['subfiles'][subfile]['graph'].Draw("PL")
    filestoplot[entry]['subfiles'][subfile]['graph'].GetYaxis().SetRangeUser(0.0,1.0)  
    filestoplot[entry]['subfiles'][subfile]['graph'].GetXaxis().SetRangeUser(0.0,1.0)  
  i += 1
#c1.GetPad(0).SetLogy()

c1.cd(1)

leg = TLegend(0.625,0.175,0.925,0.375)
leg.SetFillStyle(1001)
leg.SetFillColor(ROOT.kWhite)
leg.SetMargin(0.35)
leg.SetTextSize(0.04)
for subfile in ['0','2','4','6','8'] :
  leg.AddEntry(filestoplot['#alpha=0.1']['subfiles'][subfile]['graph'],'eff = '+str(int(subfile)+1)+'0\%','pl')
leg.Draw("SAME")

c1.SaveAs('PeakEffs.pdf')
c1.SaveAs('PeakEffs.png')




==> graphs/plottheilvssde.py <==
import os,sys
import ROOT
from ROOT import *
from math import *
from array import *

filestoplot = { 'mse peak' : {'filename' : 'mse1.txt', 'colour' : 1, 'marker' : 20},
                'mse pit' : {'filename' : 'mse2.txt', 'colour' : 2, 'marker' : 21},
                'theil peak' : {'filename' : 'theil1.txt', 'colour' : 3, 'marker' : 22},
                'theil pit' : {'filename' : 'theil2.txt', 'colour' : 4, 'marker' : 23},}

for entry in filestoplot :
  thisfile = open(filestoplot[entry]['filename'],'r')

  filestoplot[entry]['x'] = array('f',[0])
  filestoplot[entry]['y'] = array('f',[0])
  num = 0
  for line in thisfile :
    filestoplot[entry]['x'].append(float(line.split()[0]))
    filestoplot[entry]['y'].append(float(line.split()[1].strip('\n')))
    num += 1

  filestoplot[entry]['graph'] = TGraph(num,filestoplot[entry]['x'],filestoplot[entry]['y'])
  filestoplot[entry]['graph'].SetLineColor(filestoplot[entry]['colour'])
  filestoplot[entry]['graph'].SetMarkerColor(filestoplot[entry]['colour'])
  filestoplot[entry]['graph'].SetMarkerStyle(filestoplot[entry]['marker'])
  filestoplot[entry]['graph'].GetXaxis().SetTitle('#alpha')
  filestoplot[entry]['graph'].GetXaxis().SetNdivisions(510)
  filestoplot[entry]['graph'].GetYaxis().SetTitle('uniformity')
  thisfile.close() 

print filestoplot

c1 = TCanvas("c1","c1",1000,800)
c1.cd()
i=1
for entry in filestoplot :
  if i==1 :
    filestoplot[entry]['graph'].Draw()
    filestoplot[entry]['graph'].GetYaxis().SetRangeUser(0,2)
  else :
    filestoplot[entry]['graph'].Draw('PL')   
  i += 1
c1.GetPad(0).SetLogy()

leg = TLegend(0.6,0.2,0.9,0.5)
leg.SetFillStyle(0)
leg.SetFillColor(0)
leg.SetMargin(0.35)
leg.SetTextSize(0.04)
for entry in filestoplot :
  leg.AddEntry(filestoplot[entry]['graph'],entry,'p')
leg.Draw("SAME")

c1.SaveAs('TheilVsMSE.pdf')
c1.SaveAs('TheilVsMSE.eps')
c1.SaveAs('TheilVsMSE.png')
c1.SaveAs('TheilVsMSE.root')

